Large Language Model-guided Document Selection

Large Language Model (LLM) pre-training exhausts an ever growing compute budget, yet recent research has demonstrated that careful document selection enables comparable model quality with only a fraction of the FLOPs. Inspired by efforts suggesting that domain-specific training document selection is in fact an interpretable process [Gunasekar et al., 2023], as well as research showing that instruction-finetuned LLMs are adept zero-shot data labelers [Gilardi et al.,2023], we explore a promising direction for scalable general-domain document selection; employing a prompted LLM as a document grader, we distill quality labels into a classifier model, which is applied at scale to a large, and already heavily-filtered, web-crawl-derived corpus autonomously. Following the guidance of this classifier, we drop 75% of the corpus and train LLMs on the remaining data. Results across multiple benchmarks show that: 1. Filtering allows us to quality-match a model trained on the full corpus across diverse benchmarks with at most 70% of the FLOPs, 2. More capable LLM labelers and classifier models lead to better results that are less sensitive to the labeler's prompt, 3. In-context learning helps to boost the performance of less-capable labeling models. In all cases we use open-source datasets, models, recipes, and evaluation frameworks, so that results can be reproduced by the community.

==> figures/selection_ratio.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data points
xpoints = np.array([20, 25, 30, 40, 50, 100])
coreen_0shot = np.array([0.60256, 0.6114, 0.60937, 0.60304, 0.59584, 0.574])
coreen_all = np.array([0.50789, 0.51406, 0.51358, 0.51199, 0.50239, 0.48217])

# Create a new figure with a specific size
plt.figure(figsize=(10, 7))

# Plot data with different markers and colors
plt.plot(xpoints, coreen_all, 'o-', label='CoreEN (All)', color='blue', linewidth=2, markersize=8)
plt.plot(xpoints, coreen_0shot, 's-', label='CoreEN (0S)', color='red', linewidth=2, markersize=8)

# Adding grid with dashed lines and grid opacity
# plt.grid(True, linestyle='--', alpha=0.6)

# Adding legend with increased font size
plt.legend(loc='best', fontsize=14)

# Labels and title with increased font size
plt.xlabel('Selection Ratio (%)', fontsize=16)
plt.ylabel('Performance', fontsize=16)
# plt.title('Performance vs Sampling Ratio', fontsize=18)

# Increase tick size for better readability
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)

# Save the figure with tight layout to avoid clipping
plt.tight_layout()
plt.savefig('selection_ratio_performance.pdf', format='pdf')
plt.show()
